New Calculations of Recombination Rates for Cold $^4$He Atoms and Determination of Universal Scaling Functions

Three-body recombination rates for cold $^4$He are calculated with a new method which exploits the simple relationship between the imaginary part of the atom-dimer elastic scattering phase shift and the $S$-matrix for recombination. The elastic phase shifts are computed above breakup threshold by solving a three-body Faddeev equation in momentum space with inputs based on a variety of modern atom-atom potentials. Recombination coefficients for the HFD-B3-FCII potential agree very well with the only previously published results. Since the elastic scattering and recombination processes for $^4$He are governed by "Efimov physics", they depend on universal functions of a scaling variable. The newly computed recombination coefficients for potentials other than HFD-B3-FCII make it possible to determine these universal functions for the first time.

==> Ref_Reports.f <==
From:   pra@aps.org
Subject: Your_manuscript AB10273 Shepard
Date: May 22, 2007 9:57:12 AM MDT
To:   james.shepard@colorado.edu
Reply-To:   pra@aps.org



Re: AB10273
    Alternative calculations of recombination rates for cold $^4$He
    atoms and determination of universal scaling functions
    by J.R. Shepard

Dr. J.R. Shepard
Departemt of Physics
Campus Box 390
University of Colorado
Boulder CO 80309

Dear Dr. Shepard,

The above manuscript has been reviewed by our referees. Acceptance
of your paper for publication is likely, but we first ask you to
consider carefully the enclosed comments. In addition, we suggest removing
the word "alternative" from the title, as we feel that it conveys little
useful information.

With your resubmittal, please include a summary of changes made
and a brief response to all recommendations and criticisms.


Yours sincerely,

Thomas Pattard
Assistant Editor
Physical Review A
Email: pra@ridge.aps.org
Fax: 631-591-4141
http://pra.aps.org/

PROBLEMS WITH FIGURES:

In reviewing the figures of your paper, we note that the following
changes would be needed in order for your figures to conform to the
style of the Physical Review.  Please check all figures for the
following problems and make appropriate changes in the text of the
paper itself wherever needed for consistency.

* Please change E1, E2, etc., to power of 10 notation (i.e., 10 with
  appropriate superscript).  We do not print computer notation.

Thomas Pattard
Assistant Editor
Physical Review A

----------------------------------------------------------------------
Report of the First Referee -- AB10273/Shepard
----------------------------------------------------------------------

I find the manuscript interesting and well written. The manuscript
reports calculations of three-body recombination rates for $^4$He using
a new theoretical method developed by the author. I recommend
publications in the present form however I think that the manuscript
could be improved if the author clarifies a few points.

 I noticed that Eq. 1 in the manuscript differs from a similar equation
in Ref. [16] (Eq. 1): term with coefficient D_3 is missing. Is there any
reason for this?

 I find that theoretical development presented in beginning of Section
II is a bit hard to read. I think that a more detailed discussion here
would be beneficial. In particular, Eq. 7 appears rather suddenly and
some comments would be useful here. Also the author could comment on how
his formulation of the Faddeev approach differs from earlier 
publications, for example Lim etal Ref [34].



----------------------------------------------------------------------
Report of the Second Referee -- AB10273/Shepard
----------------------------------------------------------------------

I'm also in favor of publication of this manuscript. This is a sound
theoretical work by a well known practitioner in nuclear theory who
has made a successful transition to atomic theory. The analytical
expression in Eq. 22 for the three-body recombination rate and the
universal functions in Fig. 4, in terms of a few known physical
parameters, such as the dimer binding energy and scattering length,
are significant contributions.

I have a few suggestions for improving the manuscript:
1- page 1, line 11: "when such departures are small,"
2- page 2, line 6: "state does not exist."
3- Table I is introduced too early. Move to page 8.
4- FF (form-factor) is defined after it is used in Fig. 1.
5- NLO, NNLO (next-to-next-to-leading-order) are either defined too late or not
at all. This may be common practice for PRD, but not at PRA where perturbation
theory is one of the many theories.
6- Ref. 26: D. Blume


Please see the following forms:

  http://forms.aps.org/author/pacsform-prae.pdf
    PACS Form for Physical Review A, E (Copy included)


FORM: PACSFORM-PRAE------------------------------------------------------

                                                       pacsform-prae

Code   AB10273      Author Shepard

Title      Alternative calculations of recombination rates for cold $^4$He
    atoms and determination of universal scaling functions

The Editors consider the following section of Physical Review A as  
most appropriate:

(A) Atomic and molecular collisions and interactions

The above paper has been given the following Physics and Astronomy
Classification Scheme (PACS) index numbers:

                       34.50.-s

                       21.45.+v

                       03.75.Nt




If you disagree strongly with our classification, or believe that an
important PACS number is missing, please let us know.  Note that the
first PACS category listed is taken to be the principal category and
should correspond with the selected section.   The order of the
remaining categories is not significant.  No more than four PACS
numbers are allowed.

Complete PACS listings may be accessed via the World Wide Web,
using the following URL: http://publish.aps.org/PACS/pacsgen.html




